Neural Scene Decomposition for Multi-Person Motion Capture

Learning general image representations has proven key to the success of many computer vision tasks. For example, many approaches to image understanding problems rely on deep networks that were initially trained on ImageNet, mostly because the learned features are a valuable starting point to learn from limited labeled data. However, when it comes to 3D motion capture of multiple people, these features are only of limited use. In this paper, we therefore propose an approach to learning features that are useful for this purpose. To this end, we introduce a self-supervised approach to learning what we call a neural scene decomposition (NSD) that can be exploited for 3D pose estimation. NSD comprises three layers of abstraction to represent human subjects: spatial layout in terms of bounding-boxes and relative depth; a 2D shape representation in terms of an instance segmentation mask; and subject-specific appearance and 3D pose information. By exploiting self-supervision coming from multiview data, our NSD model can be trained end-to-end without any 2D or 3D supervision. In contrast to previous approaches, it works for multiple persons and full-frame images. Because it encodes 3D geometry, NSD can then be effectively leveraged to train a 3D pose estimation network from small amounts of annotated data.

==> cleanup_commentsInTex.sh <==
#!/bin/bash
# sed - i means in place operation
for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%/DUMMY_PERCENT/g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%MMY_PERCENT/g' $f #somehow this only works for strings of same length
	sed -i -e 's/MMY_PERCENT//g' $f # completely removing works though ;)
done

wait ${!}
# cleanup axillary
for f in `find ./ -name "*.tex-e"` ; do
	echo "removing $f"
	rm $f
done

==> cleanup_unusedFiles.py <==
import os
from glob import glob
import IPython
import shutil

SEARCHPATH="./"
top_files = ["top.tex"]
extensions = ['jpg','off','obj','png','log','loglog','pdf','dpth','dep','bat','fig','m','pdn','motion','txt','tex','xlsx','csv','ai','svg']
folder_list = [x for x in os.walk(SEARCHPATH)] #  if x.split('.')[-1] in extensions

# remove .svn folders
for root, subFolders, files in os.walk(SEARCHPATH):
    if '.svn' in subFolders:
        shutil.rmtree(os.path.join(root,'.svn'))
        
# get all relevan files
file_list = []
for folder in folder_list:
	path = folder[0]
	for file in folder[2]:
		if file.split('.')[-1] in extensions:
			file_list.append(os.path.join(path,file))


# read and preprocess log files
log_file_stack = ""
for file in file_list:
    if file.split('.')[-1] == 'log' or file.split('.')[-1] == 'tex' or file.split('/')[-1] in top_files:
        with open(file, "r") as f:
            try:
                log = f.read() # read everything in the file
                log.replace('\n\r','')
                log.replace('\n','')
                log_file_stack += log
            except UnicodeDecodeError:
                print("Can't open file {}, possibly because of file encoding??".format(file))
                exit()
#		print("Replacing newlines in {} ({})".format(file,file.split('/')[-1]))

# search for unreferenced files
for file in file_list:
    file_path_non_relative = file[2:]
    # file_path_non_relative = ".".join( file_path_non_relative.split('.')[:-1] ) remove ending
    print('file_path_non_relative',file_path_non_relative)
    if log_file_stack.find(file_path_non_relative)<0:
        print("No reference for {}, deleting".format(file))
        os.remove(file)

for file in file_list:
	file_path_non_relative = file[2:]
	#if log_file_stack.find(file_path_non_relative)>=0:
	#	print("Reference for {}".format(file))

# remove empty folders
def removeEmptyFolders(path, removeRoot=True):
  'Function to remove empty folders'
  if not os.path.isdir(path):
    print('{} is not a dir'.format(path))
    return

  # remove empty subfolders
  files = os.listdir(path)
  if len(files):
    for f in files:
      fullpath = os.path.join(path, f)
      #print('fullpath',fullpath)
      if os.path.isdir(fullpath):
        removeEmptyFolders(fullpath)

  # if folder empty, delete it
  files = os.listdir(path)
  if len(files) == 0 and removeRoot:
    print("Removing empty folder:", path)
    os.rmdir(path)
    
removeEmptyFolders('./',removeRoot=False)

